Performance Analysis of Indoor mmWave Networks with Ceiling-Mounted Access Points

The objective of the Enhanced Mobile Broadband use case in 5G networks is to deliver high capacity access to densely populated areas, like city centres, transportation hubs or convention centres. Millimetre-wave communications are the go-to technology to realise that objective, yet due to weak outdoor-to-indoor penetration, outdoor deployments will not suffice and dedicated indoor deployments will be necessary. In this article, we study dense deployments of millimetre-wave access points mounted on the ceiling, with directional antennas pointing downwards to illuminate selected spots on the ground. In this setup, the signal propagation is primarily limited by human body blockages. Therefore, we develop a body blockage model and derive an expression for the probability of blockage. Using the developed expressions and our simulation framework, we assess the impact of densification and body blockage on the achievable performance. We find that both coverage and area spectral efficiency curves exhibit non-trivial behaviour with respect to the access point density and that there is an optimal beamwidth-density configuration that only maximises either coverage or area spectral efficiency. Such optimal configuration changes depending on the body blockage probability, leading to a necessity for network designers to carefully consider their intended application and scenario.

==> figures/analytical_sinr/Untitled-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72696,       1252]
NotebookOptionsPosition[     71399,       1222]
NotebookOutlinePosition[     71744,       1237]
CellTagsIndexPosition[     71701,       1234]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"interf", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "6.03", ",", "6.02", ",", "6.83", ",", "6.86", ",", "6.07", ",", "6.12", 
     ",", "6.61", ",", "5.61", ",", "6.72", ",", "5.86", ",", "7.00", ",", 
     "6.93", ",", "5.82", ",", "6.67", ",", "5.93", ",", "6.03", ",", "6.64", 
     ",", "5.89", ",", "6.68", ",", "6.90", ",", "6.97", ",", "6.04", ",", 
     "6.86", ",", "6.37", ",", "6.72", ",", "6.12", ",", "6.01", ",", "6.95", 
     ",", "6.54", ",", "6.26", ",", "6.12", ",", "6.78", ",", "6.76", ",", 
     "6.46", ",", "6.34", ",", "6.79", ",", "6.67", ",", "6.69", ",", "6.29", 
     ",", "6.61", ",", "6.73", ",", "6.78", ",", "6.88", ",", "6.54", ",", 
     "6.46", ",", "5.78", ",", "6.90", ",", "6.83", ",", "6.27", ",", "5.44", 
     ",", "6.56", ",", "6.68", ",", "6.49", ",", "6.85", ",", "5.32", ",", 
     "6.58", ",", "6.86", ",", "6.80", ",", "6.52", ",", "6.50", ",", "6.60", 
     ",", "5.59", ",", "6.28", ",", "5.88", ",", "6.00", ",", "4.56", ",", 
     "6.27", ",", "6.50", ",", "6.72", ",", "6.82", ",", "5.90", ",", "6.63", 
     ",", "6.54", ",", "6.13", ",", "5.97", ",", "6.44", ",", "6.38", ",", 
     "6.73", ",", "6.68", ",", "5.91", ",", "6.68", ",", "6.14", ",", "6.01", 
     ",", "6.23", ",", "5.86", ",", "7.04", ",", "6.82", ",", "5.85", ",", 
     "5.68", ",", "6.15", ",", "6.83", ",", "5.87", ",", "6.89", ",", "6.68", 
     ",", "6.05", ",", "5.31", ",", "6.51", ",", "6.27", ",", "6.68", ",", 
     "6.10", ",", "5.95", ",", "6.88", ",", "6.44", ",", "6.07", ",", "6.30", 
     ",", "5.68", ",", "5.65", ",", "6.68", ",", "6.18", ",", "5.63", ",", 
     "6.84", ",", "6.18", ",", "6.36", ",", "6.84", ",", "6.52", ",", "6.19", 
     ",", "6.42", ",", "5.98", ",", "6.15", ",", "6.29", ",", "6.88", ",", 
     "6.61", ",", "6.31", ",", "5.43", ",", "7.02", ",", "6.81", ",", "6.84", 
     ",", "5.24", ",", "5.89", ",", "6.02", ",", "6.55", ",", "6.26", ",", 
     "6.80", ",", "6.43", ",", "6.77", ",", "6.43", ",", "5.83", ",", "6.19", 
     ",", "6.99", ",", "6.58", ",", "5.66", ",", "5.68", ",", "6.64", ",", 
     "6.28", ",", "6.30", ",", "6.50", ",", "6.43", ",", "6.51", ",", "5.91", 
     ",", "6.51", ",", "6.64", ",", "6.46", ",", "6.11", ",", "6.87", ",", 
     "6.42", ",", "7.03", ",", "6.26", ",", "6.81", ",", "5.68", ",", "6.22", 
     ",", "6.64", ",", "6.79", ",", "6.73", ",", "6.67", ",", "6.90", ",", 
     "6.84", ",", "7.10", ",", "6.09", ",", "6.41", ",", "6.28", ",", "6.40", 
     ",", "6.79", ",", "6.76", ",", "6.63", ",", "6.34", ",", "6.48", ",", 
     "6.46", ",", "6.13", ",", "6.33", ",", "6.54", ",", "5.22", ",", "6.48", 
     ",", "7.01", ",", "6.37", ",", "5.56", ",", "7.00", ",", "6.76", ",", 
     "6.19", ",", "6.44", ",", "6.33", ",", "5.78", ",", "6.52", ",", "6.53", 
     ",", "7.07", ",", "6.27", ",", "6.73", ",", "6.33", ",", "6.67", ",", 
     "6.33", ",", "6.66", ",", "6.96", ",", "6.16", ",", "6.61", ",", "6.90", 
     ",", "6.05", ",", "6.79", ",", "6.03", ",", "5.97", ",", "5.61", ",", 
     "6.45", ",", "7.09", ",", "6.17", ",", "5.85", ",", "5.74", ",", "7.17", 
     ",", "6.49", ",", "6.83", ",", "6.20", ",", "5.87", ",", "7.01", ",", 
     "6.29", ",", "6.06", ",", "6.89", ",", "6.20", ",", "6.65", ",", "6.58", 
     ",", "6.21", ",", "6.07", ",", "6.54", ",", "5.69", ",", "6.25", ",", 
     "6.59", ",", "5.90", ",", "5.96", ",", "6.70", ",", "5.81", ",", "6.49", 
     ",", "5.98", ",", "6.45", ",", "6.25", ",", "6.72", ",", "5.67", ",", 
     "6.84", ",", "6.94", ",", "6.66", ",", "6.89", ",", "6.86", ",", "5.90", 
     ",", "6.14", ",", "6.99", ",", "6.23", ",", "6.83", ",", "6.16", ",", 
     "6.13", ",", "6.60", ",", "7.11", ",", "6.82", ",", "6.96", ",", "5.47", 
     ",", "6.33", ",", "6.06", ",", "6.38", ",", "6.83", ",", "6.95", ",", 
     "6.83", ",", "6.96", ",", "6.73", ",", "6.54", ",", "6.13", ",", "6.32", 
     ",", "6.80", ",", "6.97", ",", "6.22", ",", "6.67", ",", "6.53", ",", 
     "6.74", ",", "6.60", ",", "6.43", ",", "6.37", ",", "6.73", ",", "6.59", 
     ",", "6.92", ",", "7.04", ",", "6.07", ",", "6.11", ",", "6.10", ",", 
     "6.62", ",", "6.76", ",", "6.51", ",", "7.10", ",", "6.41", ",", "6.28", 
     ",", "6.45", ",", "6.65", ",", "5.85", ",", "6.49", ",", "6.22", ",", 
     "6.78", ",", "6.81", ",", "6.76", ",", "5.90", ",", "6.93", ",", "6.34", 
     ",", "6.30", ",", "6.65", ",", "6.46", ",", "5.97", ",", "6.69", ",", 
     "5.81", ",", "6.76", ",", "7.01", ",", "6.01", ",", "5.78", ",", "6.67", 
     ",", "6.44", ",", "6.01", ",", "5.94", ",", "6.45", ",", "5.29", ",", 
     "6.44", ",", "5.67", ",", "6.73", ",", "6.64", ",", "5.82", ",", "6.08", 
     ",", "6.70", ",", "6.27", ",", "6.34", ",", "6.91", ",", "6.39", ",", 
     "6.05", ",", "6.36", ",", "6.86", ",", "6.70", ",", "6.06", ",", "6.00", 
     ",", "6.75", ",", "6.72", ",", "6.17", ",", "6.65", ",", "6.34", ",", 
     "5.29", ",", "6.30", ",", "6.75", ",", "6.08", ",", "6.27", ",", "6.28", 
     ",", "6.35", ",", "6.68", ",", "5.91", ",", "6.43", ",", "6.63", ",", 
     "6.46", ",", "6.67", ",", "6.26", ",", "6.18", ",", "5.67", ",", "6.95", 
     ",", "6.74", ",", "6.55", ",", "6.34", ",", "6.66", ",", "6.59", ",", 
     "5.87", ",", "6.74", ",", "5.61", ",", "5.75", ",", "6.44", ",", "6.03", 
     ",", "6.72", ",", "6.36", ",", "6.73", ",", "6.05", ",", "6.45", ",", 
     "6.45", ",", "5.91", ",", "6.89", ",", "5.92", ",", "6.03", ",", "6.53", 
     ",", "6.76", ",", "6.20", ",", "6.32", ",", "6.76", ",", "6.45", ",", 
     "6.05", ",", "6.59", ",", "6.66", ",", "6.35", ",", "6.53", ",", "6.60", 
     ",", "6.87", ",", "6.42", ",", "6.25", ",", "5.89", ",", "7.08", ",", 
     "6.85", ",", "7.19", ",", "6.12", ",", "7.04", ",", "6.68", ",", "6.47", 
     ",", "6.91", ",", "6.86", ",", "6.96", ",", "6.91", ",", "6.28", ",", 
     "6.75", ",", "6.84", ",", "6.33", ",", "6.41", ",", "6.84", ",", "6.78", 
     ",", "6.95", ",", "6.72", ",", "6.80", ",", "6.35", ",", "5.59", ",", 
     "6.91", ",", "5.83", ",", "6.27", ",", "6.70", ",", "6.80", ",", "6.99", 
     ",", "7.16", ",", "6.63", ",", "6.28", ",", "6.05", ",", "6.44", ",", 
     "5.85", ",", "6.92", ",", "6.32", ",", "6.65", ",", "6.91", ",", "6.23", 
     ",", "5.88", ",", "6.42", ",", "7.00", ",", "6.95", ",", "6.49", ",", 
     "6.42", ",", "6.48", ",", "6.29", ",", "6.73", ",", "6.30", ",", "7.03", 
     ",", "6.73", ",", "6.36", ",", "6.18", ",", "5.38", ",", "6.32", ",", 
     "6.04", ",", "7.07", ",", "7.15", ",", "5.26", ",", "5.83", ",", "5.76", 
     ",", "6.61", ",", "5.66", ",", "6.02", ",", "6.24", ",", "6.10", ",", 
     "6.81", ",", "6.14", ",", "7.10", ",", "6.80", ",", "6.73", ",", "6.08", 
     ",", "5.80", ",", "6.84", ",", "6.88", ",", "6.50", ",", "6.98", ",", 
     "6.75", ",", "6.62", ",", "7.11", ",", "6.75", ",", "6.55", ",", "6.40", 
     ",", "4.72", ",", "6.79", ",", "6.77", ",", "6.54", ",", "6.32", ",", 
     "5.99", ",", "6.54", ",", "6.40", ",", "6.70", ",", "6.39", ",", "6.83", 
     ",", "6.05", ",", "5.67", ",", "6.66", ",", "6.79", ",", "6.56", ",", 
     "6.90", ",", "5.88", ",", "6.23", ",", "6.87", ",", "6.85", ",", "6.27", 
     ",", "7.00", ",", "5.74", ",", "6.35", ",", "6.71", ",", "6.70", ",", 
     "6.86", ",", "6.47", ",", "6.78", ",", "5.99", ",", "6.16", ",", "6.77", 
     ",", "5.62", ",", "6.19", ",", "6.70", ",", "6.50", ",", "6.06", ",", 
     "6.04", ",", "6.52", ",", "6.95", ",", "6.55", ",", "6.02", ",", "6.75", 
     ",", "6.66", ",", "6.38", ",", "6.30", ",", "7.00", ",", "5.97", ",", 
     "5.48", ",", "6.39", ",", "6.43", ",", "6.66", ",", "6.21", ",", "6.45", 
     ",", "6.86", ",", "6.87", ",", "5.57", ",", "5.76", ",", "6.59", ",", 
     "6.60", ",", "6.95", ",", "6.25", ",", "6.36", ",", "5.67", ",", "5.99", 
     ",", "5.88", ",", "7.13", ",", "6.89", ",", "6.32", ",", "5.80", ",", 
     "6.74", ",", "6.63", ",", "6.74", ",", "6.67", ",", "6.34", ",", "7.07", 
     ",", "5.78", ",", "6.28", ",", "7.07", ",", "7.06", ",", "7.02", ",", 
     "6.54", ",", "5.96", ",", "6.62", ",", "5.82", ",", "5.62", ",", "6.40", 
     ",", "6.19", ",", "6.52", ",", "6.53", ",", "6.17", ",", "5.93", ",", 
     "5.89", ",", "6.65", ",", "6.89", ",", "5.66", ",", "6.90", ",", "6.80", 
     ",", "6.78", ",", "6.57", ",", "6.64", ",", "6.33", ",", "5.86", ",", 
     "5.78", ",", "5.82", ",", "5.81", ",", "6.51", ",", "5.98", ",", "6.35", 
     ",", "6.29", ",", "6.71", ",", "6.82", ",", "6.81", ",", "6.46", ",", 
     "6.64", ",", "6.62", ",", "7.13", ",", "6.67", ",", "6.51", ",", "6.93", 
     ",", "7.09", ",", "6.15", ",", "6.72", ",", "6.94", ",", "6.10", ",", 
     "6.81", ",", "6.28", ",", "6.01", ",", "6.25", ",", "6.14", ",", "5.80", 
     ",", "6.44", ",", "6.68", ",", "6.38", ",", "6.04", ",", "6.78", ",", 
     "7.19", ",", "5.98", ",", "5.89", ",", "6.96", ",", "5.99", ",", "6.93", 
     ",", "6.81", ",", "6.77", ",", "6.06", ",", "6.69", ",", "6.80", ",", 
     "6.86", ",", "6.95", ",", "6.71", ",", "6.24", ",", "6.99", ",", "6.15", 
     ",", "6.95", ",", "6.40", ",", "6.59", ",", "5.52", ",", "6.31", ",", 
     "6.60", ",", "6.97", ",", "6.90", ",", "6.59", ",", "7.05", ",", "6.93", 
     ",", "6.41", ",", "6.24", ",", "6.35", ",", "6.16", ",", "7.01", ",", 
     "6.80", ",", "6.39", ",", "6.87", ",", "6.38", ",", "6.61", ",", "6.69", 
     ",", "6.01", ",", "6.19", ",", "6.40", ",", "6.93", ",", "6.42", ",", 
     "6.69", ",", "5.73", ",", "6.01", ",", "6.61", ",", "6.38", ",", "6.80", 
     ",", "6.35", ",", "6.34", ",", "6.62", ",", "6.61", ",", "6.50", ",", 
     "6.66", ",", "6.83", ",", "5.89", ",", "6.70", ",", "6.51", ",", "6.77", 
     ",", "6.36", ",", "6.64", ",", "6.76", ",", "5.20", ",", "6.97", ",", 
     "6.72", ",", "6.63", ",", "6.65", ",", "6.52", ",", "6.23", ",", "6.35", 
     ",", "6.72", ",", "6.77", ",", "6.49", ",", "6.37", ",", "5.80", ",", 
     "6.67", ",", "6.91", ",", "6.69", ",", "6.53", ",", "6.64", ",", "6.73", 
     ",", "6.73", ",", "6.58", ",", "7.01", ",", "6.70", ",", "5.98", ",", 
     "6.79", ",", "5.33", ",", "6.02", ",", "6.87", ",", "6.21", ",", "6.87", 
     ",", "6.75", ",", "5.70", ",", "6.49", ",", "6.05", ",", "6.74", ",", 
     "5.72", ",", "6.01", ",", "6.04", ",", "6.18", ",", "6.73", ",", "6.85", 
     ",", "6.76", ",", "7.19", ",", "6.18", ",", "5.57", ",", "5.99", ",", 
     "6.18", ",", "6.31", ",", "6.13", ",", "6.68", ",", "6.58", ",", "6.68", 
     ",", "6.72", ",", "7.03", ",", "6.43", ",", "6.79", ",", "6.38", ",", 
     "6.68", ",", "6.50", ",", "5.57", ",", "6.53", ",", "6.38", ",", "6.21", 
     ",", "6.45", ",", "6.43", ",", "6.70", ",", "6.29", ",", "7.19", ",", 
     "6.03", ",", "6.19", ",", "6.68", ",", "5.85", ",", "6.69", ",", "6.48", 
     ",", "6.57", ",", "6.84", ",", "6.71", ",", "6.08", ",", "6.16", ",", 
     "6.02", ",", "6.88", ",", "6.30", ",", "6.64", ",", "6.90", ",", "6.46", 
     ",", "5.98", ",", "6.38", ",", "6.42", ",", "6.79", ",", "6.44", ",", 
     "6.63", ",", "6.44", ",", "7.01", ",", "6.48", ",", "6.66", ",", "5.90", 
     ",", "6.48", ",", "7.16", ",", "6.99", ",", "7.02", ",", "6.50", ",", 
     "6.39", ",", "6.33", ",", "5.55", ",", "6.43", ",", "6.29", ",", "6.39", 
     ",", "5.56", ",", "6.95", ",", "6.27", ",", "6.59", ",", "6.74", ",", 
     "6.74", ",", "5.89", ",", "6.72", ",", "6.88", ",", "6.28", ",", "6.93", 
     ",", "6.58", ",", "6.75", ",", "6.79", ",", "7.03", ",", "5.59", ",", 
     "6.66", ",", "5.85", ",", "6.66", ",", "6.24", ",", "6.73", ",", "5.88", 
     ",", "6.71", ",", "6.29", ",", "5.45", ",", "6.49", ",", "6.29", ",", 
     "6.97", ",", "6.19", ",", "6.73", ",", "6.52", ",", "5.59", ",", "6.72", 
     ",", "7.03", ",", "6.77", ",", "7.17", ",", "6.82", ",", "6.44", ",", 
     "5.10", ",", "6.24", ",", "6.44", ",", "6.15", ",", "6.60", ",", "6.70", 
     ",", "7.03", ",", "6.26", ",", "6.29", ",", "6.56", ",", "6.52", ",", 
     "7.17", ",", "6.62", ",", "6.84", ",", "6.27", ",", "6.63", ",", "6.54", 
     ",", "6.62", ",", "6.87", ",", "6.12", ",", "6.50", ",", "6.76", ",", 
     "6.89", ",", "5.80", ",", "5.93", ",", "6.48", ",", "6.62", ",", "6.54", 
     ",", "6.45", ",", "6.56", ",", "6.22", ",", "6.71", ",", "6.38", ",", 
     "6.72", ",", "6.15", ",", "6.80", ",", "6.40", ",", "6.92", ",", "6.26", 
     ",", "6.63", ",", "6.82", ",", "6.98", ",", "6.48", ",", "5.81", ",", 
     "5.88", ",", "6.83", ",", "6.73", ",", "6.64", ",", "6.05", ",", "6.27", 
     ",", "6.41", ",", "7.04", ",", "6.12", ",", "6.49", ",", "6.68", ",", 
     "6.48", ",", "6.86", ",", "6.80", ",", "7.32", ",", "7.00", ",", "6.65", 
     ",", "6.62", ",", "5.97", ",", "6.92", ",", "6.10", ",", "6.21", ",", 
     "6.02", ",", "6.51", ",", "7.02", ",", "5.36", ",", "6.44", ",", "6.78", 
     ",", "7.05", ",", "7.11", ",", "5.35", ",", "6.75", ",", "6.46", ",", 
     "5.91", ",", "6.69", ",", "6.15", ",", "5.81", ",", "6.70", ",", "6.34", 
     ",", "7.08", ",", "6.18", ",", "6.79", ",", "6.95", ",", "6.23", ",", 
     "5.24", ",", "6.79", ",", "7.00", ",", "6.90", ",", "6.72", ",", "6.48", 
     ",", "6.32", ",", "6.73", ",", "6.56", ",", "6.11", ",", "6.70", ",", 
     "6.87", ",", "6.37", ",", "6.66", ",", "6.63", ",", "6.51", ",", "6.23", 
     ",", "6.20", ",", "6.66", ",", "6.77", ",", "5.94", ",", "6.13", ",", 
     "6.07", ",", "6.68", ",", "6.30", ",", "5.93", ",", "5.97", ",", "6.87", 
     ",", "6.26", ",", "6.37", ",", "6.94", ",", "5.22", ",", "5.64", ",", 
     "6.40", ",", "7.03", ",", "6.25", ",", "6.20", ",", "6.31", ",", "6.59", 
     ",", "6.57", ",", "6.28", ",", "6.88", ",", "6.92", ",", "6.73", ",", 
     "5.90", ",", "6.38", ",", "5.31", ",", "5.65", ",", "6.30", ",", "6.56", 
     ",", "5.69", ",", "6.48", ",", "6.63", ",", "6.06", ",", "6.80", ",", 
     "6.09", ",", "6.16", ",", "6.39", ",", "6.68", ",", "6.81", ",", "5.57", 
     ",", "6.43", ",", "7.07", ",", "6.16", ",", "6.17", ",", "6.74", ",", 
     "6.24", ",", "5.93", ",", "6.59", ",", "5.67", ",", "6.34", ",", "6.48", 
     ",", "6.95", ",", "6.28", ",", "7.07", ",", "6.54", ",", "6.76", ",", 
     "6.18", ",", "5.90", ",", "6.55", ",", "6.54", ",", "6.61", ",", "5.84", 
     ",", "6.69", ",", "6.82", ",", "6.63", ",", "6.53"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7315033714330072`*^9, 3.731503375932207*^9}, {
   3.731503492852416*^9, 3.7315034960016537`*^9}, 
   3.7315036052025924`*^9},ExpressionUUID->"3dcf230f-984e-4993-b284-\
4163d735edba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["10", "8"], " ", "#"}], " ", "&"}], "/@", " ", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7315036503126616`*^9, 
  3.731503682127758*^9}},ExpressionUUID->"7cc4796c-c67f-470e-8560-\
e3f7495ef30b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100000000", ",", "200000000", ",", "300000000"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7315036827822237`*^9},ExpressionUUID->"e73de327-f6e1-47a0-b6df-\
5ca0e9c30a7d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"interfpower", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "8"}]], " ", "#"}], "&"}], "/@", " ", "interf"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7315036897681885`*^9, 
  3.731503723230976*^9}},ExpressionUUID->"85f8594d-fa41-42d8-a064-\
b72ee82bfda4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"interf", ",", "Automatic", ",", "\"\<PDF\>\""}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"WeibullDistribution", "[", 
        RowBox[{"19.690713576692872`", ",", "6.624032337183523`"}], "]"}], 
       ",", "x"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "8"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7315037323204365`*^9, 3.7315037394895363`*^9}, {
   3.7315037807188406`*^9, 3.731503792407774*^9}, {3.731503845104987*^9, 
   3.7315039520958414`*^9}, 3.7315040799874363`*^9, {3.7315041128477955`*^9, 
   3.7315041330881853`*^9}, {3.731504179784447*^9, 
   3.7315041946559963`*^9}},ExpressionUUID->"f0dc2221-a9d8-4af8-88ab-\
fb7e0b8e9d2c"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.48299999999999993`], Thickness[Small]}], {}, 
     {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
      Opacity[0.48299999999999993`], Thickness[Small]}], 
      RectangleBox[{4.5, 0}, {4.6, 0.01},
       RoundingRadius->0], RectangleBox[{4.7, 0}, {4.8, 0.01},
       RoundingRadius->0], RectangleBox[{5.1, 0}, {5.2, 0.01},
       RoundingRadius->0], RectangleBox[{5.2, 0}, {5.3, 0.08},
       RoundingRadius->0], RectangleBox[{5.3, 0}, {5.4, 0.07},
       RoundingRadius->0], RectangleBox[{5.4, 0}, {5.5, 0.05},
       RoundingRadius->0], RectangleBox[{5.5, 0}, {5.6, 0.12},
       RoundingRadius->0], RectangleBox[{5.6, 0}, {5.7, 0.24},
       RoundingRadius->0], RectangleBox[{5.7, 0}, {5.8, 0.13},
       RoundingRadius->0], RectangleBox[{5.8, 0}, {5.9, 0.43},
       RoundingRadius->0], RectangleBox[{5.9, 0}, {6., 0.4},
       RoundingRadius->0], RectangleBox[{6., 0}, {6.1, 0.54},
       RoundingRadius->0], RectangleBox[{6.1, 0}, {6.2, 0.59},
       RoundingRadius->0], RectangleBox[{6.2, 0}, {6.3, 0.73},
       RoundingRadius->0], RectangleBox[{6.3, 0}, {6.4, 0.76},
       RoundingRadius->0], RectangleBox[{6.4, 0}, {6.5, 0.85},
       RoundingRadius->0], RectangleBox[{6.5, 0}, {6.6, 0.77},
       RoundingRadius->0], RectangleBox[{6.6, 0}, {6.7, 1.05},
       RoundingRadius->0], RectangleBox[{6.7, 0}, {6.8, 1.11},
       RoundingRadius->0], RectangleBox[{6.8, 0}, {6.9, 0.86},
       RoundingRadius->0], RectangleBox[{6.9, 0}, {7., 0.59},
       RoundingRadius->0], RectangleBox[{7., 0}, {7.1, 0.41},
       RoundingRadius->0], RectangleBox[{7.1, 0}, {7.2, 0.18},
       RoundingRadius->0], RectangleBox[{7.3, 0}, {7.4, 0.01},
       RoundingRadius->
        0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwUlnc8198Xx+29tw+fT5khq5JR3u97imRT0ZCdUUZGiki2QoqMVGQmZI9I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        "]]},
      Annotation[#, "Charting`Private`Tag$331614#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.442, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{4.5, 7.4}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731503794921561*^9, 3.731503936274595*^9, 3.731504082846469*^9, {
   3.731504114984313*^9, 3.7315041343680925`*^9}, 
   3.7315041953554955`*^9},ExpressionUUID->"23769eea-4043-4ffe-b6dd-\
0380b2d5dc4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindDistribution", "[", 
  RowBox[{"interf", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.731503804441328*^9, 3.7315038130471973`*^9}, {
  3.7315040293839965`*^9, 
  3.7315040602874327`*^9}},ExpressionUUID->"2ccd938d-3f15-474a-a586-\
e52eaebd834f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"WeibullDistribution", "[", 
    RowBox[{"19.690713576692872`", ",", "6.624032337183523`"}], "]"}], ",", 
   RowBox[{"WeibullDistribution", "[", 
    RowBox[{
    "13.685756350862341`", ",", "4.633171617345907`", ",", 
     "1.9868114011008917`"}], "]"}], ",", 
   RowBox[{"GumbelDistribution", "[", 
    RowBox[{"6.633015158071536`", ",", "0.3330077120055815`"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7315038182068663`*^9, 3.731504031462474*^9, 
  3.731504062004654*^9},ExpressionUUID->"d18cd362-f41f-4070-ab82-\
ac3df52dae82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"WeibullDistribution", "[", 
      RowBox[{"19.690713576692872`", ",", "6.624032337183523`"}], "]"}], ",", 
     "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "8"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7315039857787848`*^9, 3.73150400145014*^9}, 
   3.7315040988578525`*^9, {3.7315041515282907`*^9, 
   3.7315041684804134`*^9}},ExpressionUUID->"20fee389-5798-4e4e-b560-\
4eb20e8a419b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUlnc8198Xx+29tw+fT5khq5JR3u97imRT0ZCdUUZGiki2QoqMVGQmZI9I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       "]]},
     Annotation[#, "Charting`Private`Tag$331469#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7315039717798324`*^9, 3.731504002795118*^9}, 
   3.731504101630827*^9, {3.7315041552559414`*^9, 
   3.7315041690898457`*^9}},ExpressionUUID->"cfea7e36-e41f-494c-9a00-\
9c01797cdda4"]
}, Open  ]]
},
WindowSize->{718, 808},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 14410, 191, 1473, "Input",ExpressionUUID->"3dcf230f-984e-4993-b284-4163d735edba"],
Cell[CellGroupData[{
Cell[14993, 215, 314, 9, 28, "Input",ExpressionUUID->"7cc4796c-c67f-470e-8560-e3f7495ef30b"],
Cell[15310, 226, 211, 5, 32, "Output",ExpressionUUID->"e73de327-f6e1-47a0-b6df-5ca0e9c30a7d"]
}, Open  ]],
Cell[15536, 234, 351, 11, 28, "Input",ExpressionUUID->"85f8594d-fa41-42d8-a064-b72ee82bfda4"],
Cell[CellGroupData[{
Cell[15912, 249, 891, 20, 67, "Input",ExpressionUUID->"f0dc2221-a9d8-4af8-88ab-fb7e0b8e9d2c"],
Cell[16806, 271, 27196, 457, 241, "Output",ExpressionUUID->"23769eea-4043-4ffe-b6dd-0380b2d5dc4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44039, 733, 278, 6, 28, "Input",ExpressionUUID->"2ccd938d-3f15-474a-a586-e52eaebd834f"],
Cell[44320, 741, 593, 14, 52, "Output",ExpressionUUID->"d18cd362-f41f-4070-ab82-ac3df52dae82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44950, 760, 568, 14, 48, "Input",ExpressionUUID->"20fee389-5798-4e4e-b560-4eb20e8a419b"],
Cell[45521, 776, 25862, 443, 238, "Output",ExpressionUUID->"cfea7e36-e41f-494c-9a00-9c01797cdda4"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


